On the Role of a Market Maker in Networked Cournot Competition

We study Cournot competition among firms in a networked marketplace that is centrally managed by a market maker. In particular, we study a situation in which a market maker facilitates trade between geographically separate markets via a constrained transport network. Our focus is on understanding the consequences of the design of the market maker and on providing tools for optimal design. To that end we provide a characterization of the equilibrium outcomes of the game between the firms and the market maker. Our results highlight that the equilibrium structure is impacted dramatically by the market maker's objective - depending on the objective there may be a unique equilibrium, multiple equilibria, or no equilibria. Further, the game may be a potential game (as in the case of classical Cournot competition) or not. Beyond characterizing the equilibria of the game, we provide an approach for designing the market maker in order to optimize a design objective (e.g., social welfare) at the equilibrium of the game. Additionally, we use our results to explore the value of transport (trade) and the efficiency of the market maker (as compared to a single, aggregate market).

==> Plots/CalcCoordinates.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     14188,        456]
NotebookOptionsPosition[     13208,        419]
NotebookOutlinePosition[     13561,        435]
CellTagsIndexPosition[     13518,        432]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"2", "Tm"}], "-", "Tc"}], " ", "=", " ", "0"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"f1", "[", 
      RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"5", "/", "3"}], ")"}], "y"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", 
         RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}], "x"}], "-", "1"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Tm", "+", "Tp", "-", "Tc"}], " ", "=", " ", "0"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"f2", "[", 
      RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "/", "3"}], ")"}], "y"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "/", 
         RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}], "x"}], "-", "1"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "Tm"}], "-", "Tc"}], " ", "=", " ", 
     RowBox[{"gamma", 
      RowBox[{"(", 
       RowBox[{"Tm", "+", "Tp", "-", "Tc"}], ")"}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f3", "[", 
     RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"5", "/", "3"}], ")"}], "y"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", 
        RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}], "x"}], "-", "1", "-", 
     RowBox[{"gamma", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "/", "3"}], ")"}], "y"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "/", 
           RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}], "x"}], "-", "1"}], 
       ")"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Tp", "=", "0"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"f4", "[", 
      RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
     RowBox[{"x", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", 
         RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}], "y"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Tc", "=", "0"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"f5", "[", 
      RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"-", "x"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", 
         RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}], "y"}], "+", 
      RowBox[{"Sqrt", "[", "3", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Tm", "=", "0"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"f6", "[", 
      RowBox[{"x_", ",", "y_"}], "]"}], ":=", "y"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.664560076344123*^9, 3.664560354882457*^9}, {
  3.6645603861140003`*^9, 3.664560392912471*^9}, {3.664562486471407*^9, 
  3.6645625327170057`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Intersections", " ", "of", " ", "2", "Tm"}], "-", "Tc"}], " ", 
    "=", " ", "0"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"f1", "[", 
          RowBox[{"x", ",", "y"}], "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"f4", "[", 
          RowBox[{"x", ",", "y"}], "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "y"}], "}"}]}], "]"}], "]"}], "\[IndentingNewLine]", 
   
   RowBox[{"N", "[", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"f1", "[", 
          RowBox[{"x", ",", "y"}], "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"f5", "[", 
          RowBox[{"x", ",", "y"}], "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "y"}], "}"}]}], "]"}], "]"}], "\[IndentingNewLine]", 
   
   RowBox[{"N", "[", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"f1", "[", 
          RowBox[{"x", ",", "y"}], "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"f6", "[", 
          RowBox[{"x", ",", "y"}], "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "y"}], "}"}]}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.664560370562983*^9, 3.664560452668131*^9}, {
  3.664560613769004*^9, 3.664560622629427*^9}, {3.664560682567363*^9, 
  3.664560723854001*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"x", "\[Rule]", "0.2886751345948129`"}], ",", 
    RowBox[{"y", "\[Rule]", "0.5`"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.664560414623776*^9, 3.664560457044379*^9, 3.664560623051675*^9, {
   3.664560684621675*^9, 3.664560724206814*^9}, 3.6645625506930923`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"x", "\[Rule]", "1.7320508075688772`"}], ",", 
    RowBox[{"y", "\[Rule]", "0.`"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.664560414623776*^9, 3.664560457044379*^9, 3.664560623051675*^9, {
   3.664560684621675*^9, 3.664560724206814*^9}, 3.664562550701477*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"x", "\[Rule]", "1.7320508075688772`"}], ",", 
    RowBox[{"y", "\[Rule]", "0.`"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.664560414623776*^9, 3.664560457044379*^9, 3.664560623051675*^9, {
   3.664560684621675*^9, 3.664560724206814*^9}, 3.6645625507076283`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Intersections", " ", "of", " ", "Tm"}], "+", "Tp", "-", "Tc"}], 
    " ", "=", " ", "0"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"f2", "[", 
          RowBox[{"x", ",", "y"}], "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"f4", "[", 
          RowBox[{"x", ",", "y"}], "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "y"}], "}"}]}], "]"}], "]"}], "\[IndentingNewLine]", 
   
   RowBox[{"N", "[", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"f2", "[", 
          RowBox[{"x", ",", "y"}], "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"f5", "[", 
          RowBox[{"x", ",", "y"}], "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "y"}], "}"}]}], "]"}], "]"}], "\[IndentingNewLine]", 
   
   RowBox[{"N", "[", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"f2", "[", 
          RowBox[{"x", ",", "y"}], "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"f6", "[", 
          RowBox[{"x", ",", "y"}], "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "y"}], "}"}]}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.664560462111473*^9, 3.664560486753989*^9}, {
  3.664560729099153*^9, 3.664560766500296*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"x", "\[Rule]", "0.4330127018922193`"}], ",", 
    RowBox[{"y", "\[Rule]", "0.75`"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.6645604883816032`*^9, 3.6645607335032463`*^9, 
  3.6645607668544617`*^9, 3.66456255267169*^9}],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{3.6645604883816032`*^9, 3.6645607335032463`*^9, 
  3.6645607668544617`*^9, 3.664562552681319*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"x", "\[Rule]", "0.8660254037844386`"}], ",", 
    RowBox[{"y", "\[Rule]", "0.`"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.6645604883816032`*^9, 3.6645607335032463`*^9, 
  3.6645607668544617`*^9, 3.664562552687584*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Intersections", " ", "of", " ", "2", "Tm"}], "-", "Tc"}], " ", 
    "=", " ", 
    RowBox[{"gamma", 
     RowBox[{"(", 
      RowBox[{"Tm", "+", "Tp", "-", "Tc"}], ")"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"f3", "[", 
           RowBox[{"x", ",", "y"}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{"f4", "[", 
           RowBox[{"x", ",", "y"}], "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "y"}], "}"}]}], "]"}], "/.", 
     RowBox[{"gamma", "\[Rule]", " ", "0.5"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"f3", "[", 
           RowBox[{"x", ",", "y"}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{"f5", "[", 
           RowBox[{"x", ",", "y"}], "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "y"}], "}"}]}], "]"}], "/.", 
     RowBox[{"gamma", "\[Rule]", "0.5"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"f3", "[", 
           RowBox[{"x", ",", "y"}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{"f6", "[", 
           RowBox[{"x", ",", "y"}], "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "y"}], "}"}]}], "]"}], "/.", 
     RowBox[{"gamma", "\[Rule]", "0.5"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6645605177383623`*^9, 3.6645605787402277`*^9}, {
  3.664560770350992*^9, 3.6645607796424713`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"x", "\[Rule]", "0.21650635094610965`"}], ",", 
    RowBox[{"y", "\[Rule]", "0.375`"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.664560540198225*^9, 3.664560580168674*^9}, {
   3.664560772880591*^9, 3.664560779928967*^9}, 3.664562554305056*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"x", "\[Rule]", "1.5155444566227676`"}], ",", 
    RowBox[{"y", "\[Rule]", "0.375`"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.664560540198225*^9, 3.664560580168674*^9}, {
   3.664560772880591*^9, 3.664560779928967*^9}, 3.664562554311968*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Power", "::", "infy"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Infinite expression \[NoBreak]\\!\\(1\\/0.`\\)\[NoBreak] \
encountered. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/infy\\\", ButtonNote -> \
\\\"Power::infy\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.6645605585509853`*^9, 3.6645605801639833`*^9}, {
   3.664560772915925*^9, 3.664560779959927*^9}, 3.664562554356679*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"x", "\[Rule]", "ComplexInfinity"}], ",", 
    RowBox[{"y", "\[Rule]", "0.`"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.664560540198225*^9, 3.664560580168674*^9}, {
   3.664560772880591*^9, 3.664560779928967*^9}, 3.664562554389064*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"f1", "[", 
         RowBox[{"x", ",", "y"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"f2", "[", 
         RowBox[{"x", ",", "y"}], "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "y"}], "}"}]}], "]"}], "/.", 
   RowBox[{"gamma", "\[Rule]", "0.5"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.664562963270937*^9, 3.664562980621767*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"x", "\[Rule]", "0.649519052838329`"}], ",", 
    RowBox[{"y", "\[Rule]", "0.375`"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.664562981111204*^9}]
}, Open  ]]
},
WindowSize->{808, 702},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"10.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 23, \
2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 3151, 101, 216, "Input"],
Cell[CellGroupData[{
Cell[3734, 125, 1678, 51, 80, "Input"],
Cell[5415, 178, 343, 8, 28, "Output"],
Cell[5761, 188, 340, 8, 28, "Output"],
Cell[6104, 198, 342, 8, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6483, 211, 1635, 50, 80, "Input"],
Cell[8121, 263, 297, 7, 28, "Output"],
Cell[8421, 272, 162, 3, 28, "Output"],
Cell[8586, 277, 296, 7, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8919, 289, 1953, 58, 80, "Input"],
Cell[10875, 349, 321, 7, 28, "Output"],
Cell[11199, 358, 320, 7, 28, "Output"],
Cell[11522, 367, 547, 11, 41, "Message"],
Cell[12072, 380, 313, 7, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12422, 392, 544, 16, 28, "Input"],
Cell[12969, 410, 223, 6, 86, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

